Mori dream K3 surfaces of Picard number four: projective models and Cox rings

In this paper we study the geometry of the $14$ families of K3 surfaces of Picard number four with finite automorphism group, whose N\'eron-Severi lattices have been classified by \`E.B. Vinberg. We provide projective models, we identify the degrees of a generating set of the Cox ring and in some cases we prove the unirationality of the associated moduli space.

==> anc/Gen-K3Rank4.txt <==
{\rtf1\ansi\ansicpg1252\cocoartf2512
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\fnil\fcharset0 Menlo-Regular;}
{\colortbl;\red255\green255\blue255;\red0\green0\blue0;\red255\green255\blue255;}
{\*\expandedcolortbl;;\csgray\c0;\csgray\c100000;}
\paperw11905\paperh16837\margl1440\margr1440\vieww10800\viewh8400\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0

\f0\fs24 \cf0 //1.\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 gen(E,M);\
 \
\
[\
    (1, -1, 1, -1)\
]\
[]\
[]
\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 \
//2.\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 gen(E,M);                                                                    \
[\
    (-3, 6, 4, -4),\
    (-3, 6, 8, 4),\
    (-2, 4, 3, -2),\
    (-2, 4, 5, 2),\
    (-1, 1, 0, 0),\
    (-1, 2, 2, 0),\
    (-1, 3, 4, 0),\
    (0, 1, 0, 0),\
    (0, 1, 1, 0),\
    (0, 3, 4, 0),\
    (1, 1, 0, 0),\
    (1, 2, 2, 0),\
    (1, 3, 4, 0),\
    (2, 4, 3, -2),\
    (2, 4, 5, 2),\
    (3, 6, 4, -4),\
    (3, 6, 8, 4)\
]\
[]\
[]
\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 \
//3.\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 gen(E,M);                                                                    \
[\
    (1, 0, 0, 0),\
    (1, 0, 1, 1),\
    (2, -1, 2, 1),\
    (2, 1, 2, 3),\
    (3, 0, 4, 4)\
]\
[]\
[]\

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 \
//4.\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 gen(E,M);                                                                    \
[\
    (-2, -2, 1, 1)\
]\
[]\
[]\

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //5.\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 gen(E,M);                                                                    \
[\
    (-2, -2, 1, 1)\
]\
[]\
[]\
\
//6.\
 gen(E,M);                                                                    \
[\
    (-1, -1, -1, -1)\
]\
[]\
[]\
\
//7.\
gen(E,M);                                                                    \
[\
    (-1, -1, -1, 1)\
]\
[]\
[]\
\
//8.\
 gen(E,M);                                                              \
[\
    (-3, -3, 1, -1),\
    (-3, -3, 2, 1),\
    (-2, -2, 1, 0),\
    (-1, 0, 0, 0)\
]\
[]\
[] \
\
//9.\
gen(E,M);                                                              \
[\
    (-3, -3, 2, -2),\
    (-3, -3, 4, 2),\
    (-2, -2, 1, -1),\
    (-2, -2, 2, 1),\
    (-1, 0, 0, 0),\
    (0, -1, 0, 0)\
]\
[]\
[]\
\
//10.\
gen(E,M);                                                                 \
[\
    (-1, -1, 1, 1),\
    (-1, -1, 1, 2),\
    (-1, -1, 2, 1),\
    (-1, 0, 0, 0),\
    (0, -1, 0, 0)\
]\
[]\
[]\
\
//11.\
gen(E,M);                                                                    \
[\
    (-3, -3, 7, 7),\
    (-3, -2, 5, 6),\
    (-3, -2, 6, 5),\
    (-3, -2, 6, 6),\
    (-2, -3, 5, 6),\
    (-2, -3, 6, 5),\
    (-2, -3, 6, 6),\
    (-2, -2, 3, 5),\
    (-2, -2, 4, 5),\
    (-2, -2, 5, 3),\
    (-2, -2, 5, 4),\
    (-2, -1, 2, 3),\
    (-2, -1, 2, 4),\
    (-2, -1, 3, 2),\
    (-2, -1, 3, 3),\
    (-2, -1, 4, 2),\
    (-1, -2, 2, 3),\
    (-1, -2, 2, 4),\
    (-1, -2, 3, 2),\
    (-1, -2, 3, 3),\
    (-1, -2, 4, 2),\
    (-1, -1, 1, 1),\
    (-1, -1, 1, 2),\
    (-1, -1, 2, 1),\
    (-1, -1, 2, 2),\
    (-1, 0, 0, 0),\
    (0, -1, 0, 0)\
]\
[]\
[]\
\
//12.\
gen(E,M);\
[\
    (-2, -3, 3, 3),\
    (-1, -3, 0, 0),\
    (-1, -2, 1, 1)\
]\
[]\
[]\
\
//13.\
gen(E,M);                                                                    \
[\
    (1, 0, 0, 0),\
    (2, -1, 0, 1),\
    (2, -1, 1, 0),\
    (2, 0, -1, 1),\
    (2, 0, 1, -1),\
    (2, 1, -1, 0),\
    (2, 1, 0, -1),\
    (5, -2, -2, 3),\
    (5, -2, 3, -2),\
    (5, 3, -2, -2),\
    (6, -3, -3, 4),\
    (6, -3, 2, 2),\
    (6, -3, 4, -3),\
    (6, 2, -3, 2),\
    (6, 2, 2, -3),\
    (6, 4, -3, -3),\
    (8, -4, 3, 3),\
    (8, 3, -4, 3),\
    (8, 3, 3, -4)\
]\
[]\
[]\
}

==> anc/K3Rank4.txt <==
{\rtf1\ansi\ansicpg1252\cocoartf1671\cocoasubrtf600
{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\fnil\fcharset0 Menlo-Regular;}
{\colortbl;\red255\green255\blue255;\red0\green0\blue0;\red255\green255\blue255;}
{\*\expandedcolortbl;;\csgray\c0;\csgray\c100000;}
\paperw11905\paperh16837\margl1440\margr1440\vieww10800\viewh13680\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \
//1. \
M := Matrix([[8,0,0,0],[0,-2,0,0],[0,0,-2,0],[0,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 1, -1,  0, -2],[ 1, -1,  2,  0],[ 0,  0, -1,  0],[ 2, -2,  2, -3],[0, 1, 0, 0],[ 2, -2,  3, -2],[ 1,  0,  1, -2],[ 1, -2, 0, -1],[ 1,  0,  2, -1],[ 1, -2,  1,  0],[ 2, -3,  2, -2],[0, 0, 0, 1]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
//2.\
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 M := Matrix([[-4,0,0,0],[0,4,0,0],[0,0,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[1, 1, 1, 0],[0, 0, 0, 1],[-1,  1,  1,  0],[ 0,  0, -1, -1],[ 0,  1,  1, -1],[0, 1, 2, 1]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
//3.\
M := Matrix([[4,0,0,0],[0,-2,1,0],[0,1,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[1, 0, 2, 1],[ 0,  0,  0, -1],[1, 1, 2, 2],[0, 1, 0, 0],[ 0, -1, -1,  0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
//4.\
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 M := Matrix([[0,1,0,0],[1,0,0,0],[0,0,-2,0],[0,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0,  0,  0, -1],[-1,  0,  1,  0],[ 1, -1,  0,  0],[-1,  0,  0,  1],[ 0,  0, -1,  0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //5.\
M := Matrix([[0,2,0,0],[2,0,0,0],[0,0,-2,0],[0,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0,-1,  0, 1],[ 0, -1,  1,  0],[ 0,  0,  0, -1],[-1,  0,  1,  0],[-1,  0,  0,  1],[ 0,  0, -1,  0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
//6.\
M := Matrix([[0,3,0,0],[3,0,0,0],[0,0,-2,0],[0,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[0, 0, 0, 1],[-2, -2, -3, -2],[ 0, -1,  0, -1],[0, 0, 1, 0],[-1,  0,  0, -1],[-2, -2, -2, -3],[ 0, -1, -1,  0],[-1,  0, -1,  0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
//7.\
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 M := Matrix([[0,4,0,0],[4,0,0,0],[0,0,-2,0],[0,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0, -1,  0,  1],[ 0,  0,  0, -1],[-1, -1, -2,  1],[-1, -1, -1,  2],[0, 0, 1, 0],[-1,  0,  0,  1],[ 0, -1, -1,  0],[-1,  0, -1,  0]];\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 //8.\
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 M := Matrix([[0,1,0,0],[1,0,0,0],[0,0,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[0, 0, 0, 1],[-1,  0,  1,  0],[ 1, -1,  0,  0],[ 0,  0, -1, -1]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //9.\
M := Matrix([[0,2,0,0],[2,0,0,0],[0,0,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[0, 0, 0, 1],[ 0, -1,  1,  0],[-1,  0,  1,  0],[ 0,  0, -1, -1]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //10.\
M := Matrix([[0,3,0,0],[3,0,0,0],[0,0,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0,  0,  0, -1],[ 0, -1,  1,  1],[-1,  0,  1,  1],[ 0,  0, -1, 0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //11.\
M := Matrix([[0,6,0,0],[6,0,0,0],[0,0,-2,1],[0,0,1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0,  0,  0,-1],[ 0, -1,  1, 1],[-1, -1,  3,  2],[-1,  0,  1,  1],[-1, -1,  2,  3],[ 0,  0, -1,  0]];\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //12.\

\f1 M :=Matrix([[0,3,0,0],[3,-2,0,0],[0,0,-2,1],[0,0,1,-2]]);\
E := [[0,0,0,-1],[-1,0,1,1],[-1,-1,2,1],[0,0,-1,0],[-1,-1,1,2],[0,-1,0,0] ];
\f0 \
\
 \
\
//13.\
M := Matrix([[2,-1,-1,-1],[-1,-2,0,0],[-1,0,-2,0],[-1,0,0,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 0,  0,  0, -1],[1, 0, 0, 1],[ 0,  0, -1,  0],[1, 1, 0, 0],[1, 0, 1, 0],[ 0, -1,  0,  0]];\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \cb1 \CocoaLigature1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0
\cf0 //14.\
M := Matrix([[12,-2,0,0],[-2,-2,-1,0],[0,-1,-2,-1],[0,0,-1,-2]]);\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf2 \cb3 \CocoaLigature0 E := [[ 1,  0, -1, -2],[ 0, -1,  1, -1],[ 1,  2, -1,  0],[ 2,  2, -3, -2],[0, 0, 1, 0],[ 0,  0, -1,  1],[ 1,  1,  0, -2],[ 2,  3, -3, -1]];\
\
}
